B Anomalies and Leptoquarks at the LHC: Beyond the Lepton-Quark Final State

Leptoquarks provide some of the simplest explanations to the hints of lepton flavor non-universality in $B$ decays. In particular, a new confining gauge group can provide a natural and appealing origin for the leptoquarks. So far, direct collider searches have been based on two body decays, namely to a quark and a lepton. We study how composite dynamics can give rise to additional states resulting in modified collider signatures of leptoquarks, as well as new production modes in cascade decays of heavier states. Instead of the standard signature, each leptoquark can result in as many as four jets and a lepton. We reinterpret relevant ATLAS and CMS searches to set limits on this scenario, show how this can relax the current bounds, and propose ways to better constrain this class of models in the future. For example, we show that a leptoquark related to the $R_{D^{(*)}}$ anomaly could still be as light as 500 GeV.

==> anc/ATLAS-2017-013.py <==
import sys, os, random
random.seed(1)
#pyroot module
import ROOT as r
# numpy
import numpy as np  

# helper file with function definitions
import analysis_functions as af

#create a chain of the Delphes tree
chain = r.TChain("Delphes")

write_out = False
outfile_name = 'results.dat'

#load the root event files - passed as argument - if multiple files they are chained together
if len(sys.argv)<2 : sys.exit('USAGE: python  script.py  <ROOT_FILE(s)>  (<eff_file.dat>). Runs the analysis on the root files specified, outputs efficiencies in eff_file.dat.')
for root_file in sys.argv[1:]:
    if root_file.endswith('.root'):
        if not os.path.exists(root_file):
            sys.exit('File '+root_file+' does not exist! Check again')
    
        print('Executing the analysis on '+root_file+'...')
        chain.Add(root_file)
    if root_file.endswith('.dat'): 
        write_out = True
        outfile_name = root_file

#get the total number of events in the chain
nEvents = chain.GetEntries()

print nEvents

#create arrays that are the length of the number of events in the chain
#to be filled with event data (MET, etc)
#these can be used to plot histograms after running through all events
#default value is -1, so can easily strip non-filled values later (assuming entries are all positive)
METarray = np.zeros(nEvents)-1
HTarray = np.zeros(nEvents)-1
leptonPtvec =  np.zeros(nEvents)+1

#create arrays that will encode whether an event passed some level of the trigger
#Default to 1 (no-pass)
#When performing a trigger-pass test in an event, set array entry to 0 if the trigger is passed
trigger_all  = np.zeros(nEvents)+1

# signal regions
n40_10_0, n40_10_3, n40_11_0, n40_11_3, n40_12_0, n40_12_3, n60_8_0, n60_8_3, n60_9_0, n60_9_3, n60_10_0, n60_10_3, n80_8_0, n80_8_3, n80_9_0, n80_9_3, n80_10_0, n80_10_3 = [0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0]

#define thresholds for baseline particle pT, eta
jetPT = 20
jetEta = 2.4
ePT = 30
eEta = 2.47
mPT = 30
mEta = 2.4
gPT = 10
gEta = 2.47
BTAG_FLATEFF = 0.78

# counters for validating cutflows
n0, n1, n2, n3, n4 =0,0,0,0,0

#counter for current entry
n = 0
#loop over events in the tree
for event in chain:

    #define empty lists to be populated by particles in the event
    jets = []
    jets40, jets60, jets80 = [],[],[]
    bjets40, bjets60, bjets80 = [],[],[]
    electrons = []
    muons = []
    bjets = []
    true_bjets = []
    bjets_flatEff = []
    photons = []

    #loop over jets in the event
    for j in event.Jet:
        #if no b-tag, add temp vector to the list of jets
        if not (j.BTag & (1 << 0)):
            if j.PT>jetPT: jets.append(af.tempvector(j.PT,j.Eta,j.Phi,j.Mass)) # and abs(j.Eta)<jetEta
        #if b-tag, add temp vector to the list of b-jets
        # note that btag is a multi-bit number because we can require multiple btagging algorithms
        # using bitwise operators to check correct btag slot
        if (j.BTag & (1 << 0)):
            if j.PT>jetPT : bjets.append(af.tempvector(j.PT,j.Eta,j.Phi,j.Mass)) #and abs(j.Eta)<jetEta
        # if true b-tag, add to list of true b-jets
        if (j.BTag & (1 << 1)):
            if j.PT>jetPT : 
                true_bjets.append(af.tempvector(j.PT,j.Eta,j.Phi,j.Mass)) #and abs(j.Eta)<jetEta
                if(random.random() < BTAG_FLATEFF): bjets_flatEff.append(af.tempvector(j.PT,j.Eta,j.Phi,j.Mass))

    # switch to b-jets with flat efficiency
    #bjets = bjets_flatEff
    
    #loop over electrons in event
    for e in event.Electron:
        # baseline electrons have pT>30, eta<2.47, and not between barrel/endcap
        if e.PT>ePT and abs(e.Eta)<eEta and not (abs(e.Eta) > 1.37 and abs(e.Eta)<1.52):
            electrons.append(af.tempvector(e.PT,e.Eta,e.Phi,0.0))

    #loop over muons in event
    for m in event.Muon:
        # baseline electrons have pT>30, eta<2.4
        if m.PT>mPT and abs(m.Eta)<mEta:
            muons.append(af.tempvector(m.PT,m.Eta,m.Phi,0.0))

    #loop over photons in event
    for g in event.Photon:
        photons.append(af.tempvector(g.PT,g.Eta,g.Phi,0.0))
    
    # Isolation requirements: 
    # drops (non-b)jets within DeltaR=0.2 of e, 0.4 of mu (if ptmu/ptj>0.5), and leptons which have DeltaR<0.4
	new_jets=[]
	for j in jets:
		new_jets.append(j)
		DeltaR_ej = [ e.DeltaR(j) for e in electrons]
		if len(electrons) >= 1 and min(DeltaR_ej) < 0.2: 
			new_jets.remove(j) # remove overlapping jet
	jets = [j for j in new_jets]
	new_jets = []
	for j in jets:
		new_jets.append(j)
		DeltaR_muj = [ mu.DeltaR(j) for mu in muons]
		ratioPt_muj = [mu.Pt()/j.Pt() for mu in muons]
		drop_flag = sum([ mu.DeltaR(j) <0.4 and mu.Pt()/j.Pt()>0.5 for mu in muons])
		if drop_flag: new_jets.remove(j) # remove overlapping jet
	jets = [j for j in new_jets]
	new_electrons=[]
	new_muons=[]
	for e in electrons:
		new_electrons.append(e)
		DeltaR_ej = [ e.DeltaR(j) for j in jets+bjets ]
		if len(DeltaR_ej)>=1 and min(DeltaR_ej) < 0.4:
			new_electrons.remove(e)       # remove overlapping electron
	electrons = [e for e in new_electrons]
	for mu in muons:
		new_muons.append(mu)
		DeltaR_muj = [ mu.DeltaR(j) for j in jets+bjets ]
		if len(DeltaR_muj)>=1 and min(DeltaR_muj)< 0.4:
			new_muons.remove(mu)       # remove overlapping muon
	muons = [mu for mu in new_muons]
	
    #construct MET vector
    #this includes muons and all jets
    MET = r.TLorentzVector()
    px = -1.0*sum(p.Px() for p in jets+bjets+muons+electrons+photons)
    py = -1.0*sum(p.Py() for p in jets+bjets+muons+electrons+photons)

    MET.SetXYZM(px,py,0.0,0.0)
    #fill the MET array with the nth event's MET result 
    METarray[n] = MET.Pt()
    
    #also fill "true" MET from Delphes
    MET1 = r.TLorentzVector()
    MET1.SetPtEtaPhiM(event.MissingET[0].MET,0.0,event.MissingET[0].Phi,0.0)

    # signal jets have pT>30 and |eta|<2.4 (assuming also for b jets)
    jets =  [ j for j in jets if j.Pt() > 30 and abs(j.Eta())<jetEta ]
    bjets = [ j for j in bjets if j.Pt() > 30 and abs(j.Eta())<jetEta ]
    
    #create a list of tagged and untagged jets, and sort by pT
    alljets=sorted(jets+bjets,key=af.getPt,reverse=True)

    jets40 = [j for j in alljets if j.Pt() > 40 ]
    jets60 = [j for j in alljets if j.Pt() > 60 ]
    jets80 = [j for j in alljets if j.Pt() > 80 ]
    bjets40 = [j for j in bjets if j.Pt() > 40 ]
    bjets60 = [j for j in bjets if j.Pt() > 60 ]
    bjets80 = [j for j in bjets if j.Pt() > 80 ]
    
    #create a list of e and mu leptons, and sort by pT
    leptons=sorted(electrons+muons,key=af.getPt,reverse=True)
    
    # trigger: 1 lepton, 5+ jets
    if len(leptons) >=1 and len(alljets)>=5:
        trigger_all[n]=0
        leptonPtvec[n] = leptons[0].Pt() # save lepton pt for making histograms
        
        # signal regions
        if len(jets40) >= 10 and len(bjets40)==0: n40_10_0 += 1
        if len(jets40) >= 10 and len(bjets40)>=3: n40_10_3 += 1
        if len(jets40) >= 11 and len(bjets40)==0: n40_11_0 += 1
        if len(jets40) >= 11 and len(bjets40)>=3: n40_11_3 += 1
        if len(jets40) >= 12 and len(bjets40)==0: n40_12_0 += 1
        if len(jets40) >= 12 and len(bjets40)>=3: n40_12_3 += 1

        if len(jets60) >= 8 and len(bjets60)==0: n60_8_0 += 1
        if len(jets60) >= 8 and len(bjets60)>=3: n60_8_3 += 1
        if len(jets60) >= 9 and len(bjets60)==0: n60_9_0 += 1
        if len(jets60) >= 9 and len(bjets60)>=3: n60_9_3 += 1
        if len(jets60) >= 10 and len(bjets60)==0: n60_10_0 += 1
        if len(jets60) >= 10 and len(bjets60)>=3: n60_10_3 += 1

        if len(jets80) >= 8 and len(bjets80)==0: n80_8_0 += 1
        if len(jets80) >= 8 and len(bjets80)>=3: n80_8_3 += 1
        if len(jets80) >= 9 and len(bjets80)==0: n80_9_0 += 1
        if len(jets80) >= 9 and len(bjets80)>=3: n80_9_3 += 1
        if len(jets80) >= 10 and len(bjets80)==0: n80_10_0 += 1
        if len(jets80) >= 10 and len(bjets80)>=3: n80_10_3 += 1
        
        if len(jets80) >=10:
            if len(bjets80) == 0: n0+=1
            if len(bjets80) == 1: n1+=1
            if len(bjets80) == 2: n2+=1
            if len(bjets80) == 3: n3+=1
            if len(bjets80) >= 4: n4+=1

#increment counter
    n = n+1
    if n%10000 == 0: print n

# validate cutflow
#print [34.9263*nn/nEvents for nn in [n0, n1, n2, n3, n4]]

# print SR names and efficiencies
SR_names = ['n40_10_0', 'n40_10_3', 'n40_11_0', 'n40_11_3', 'n40_12_0', 'n40_12_3', 'n60_8_0', 'n60_8_3', 'n60_9_0', 'n60_9_3', 'n60_10_0', 'n60_10_3', 'n80_8_0', 'n80_8_3', 'n80_9_0', 'n80_9_3', 'n80_10_0', 'n80_10_3']
SR_efficiencies = np.around(1.0 * np.array([n40_10_0, n40_10_3, n40_11_0, n40_11_3, n40_12_0, n40_12_3, n60_8_0, n60_8_3, n60_9_0, n60_9_3, n60_10_0, n60_10_3, n80_8_0, n80_8_3, n80_9_0, n80_9_3, n80_10_0, n80_10_3]) / nEvents,decimals=7)
row_format =('{:<'+str(max(map(len,SR_names)+[11]))+'}') * len(SR_names)

print row_format.format(*SR_names)
print row_format.format(*SR_efficiencies)

if write_out:
    with open(outfile_name,'w') as outputfile:
        outputfile.write(row_format.format(*SR_names))
        outputfile.write('\n')
        outputfile.write(row_format.format(*SR_efficiencies))

# save leptonPtvec or make histograms if wanted
#print len(leptonPtvec), len(leptonPtvec[np.where(leptonPtvec[:]!=1)])


==> anc/CMS-16-040.py <==
import sys, os
#pyroot module
import ROOT as r
# numpy, scipy module
import numpy as np  

# helper file with function definitions
import analysis_functions as af

#create a chain of the Delphes tree
chain = r.TChain("Delphes")

write_out = False
outfile_name = 'results.dat'

#load the root event files - passed as argument - if multiple files they are chained together
if len(sys.argv)<2 : sys.exit('USAGE: python  script.py  <ROOT_FILE(s)>  (<eff_file.dat>). Runs the analysis on the root files specified, outputs efficiencies in eff_file.dat.')
for root_file in sys.argv[1:]:
    if root_file.endswith('.root'):
        if not os.path.exists(root_file):
            sys.exit('File '+root_file+' does not exist! Check again')
    
        print('Executing the analysis on '+root_file+'...')
        chain.Add(root_file)
    if root_file.endswith('.dat'): 
        write_out = True
        outfile_name = root_file

#get the total number of events in the chain
nEvents = chain.GetEntries()

print nEvents


#create arrays that are the length of the number of events in the chain
#to be filled with event data (MET, etc)
#these can be used to plot histograms after running through all events
#default value is -1, so can easily strip non-filled values later (assuming entries are all positive)
METarray = np.zeros(nEvents)-1
HTarray = np.zeros(nEvents)-1
MJarray = np.zeros(nEvents)-1

#create arrays that will encode whether an event passed some level of the trigger
#Default to 1 (no-pass)
#When performing a trigger-pass test in an event, set array entry to 0 if the trigger is passed
trigger_all  = np.zeros(nEvents)+1
trigger_1  = np.zeros(nEvents)+1
trigger_2  = np.zeros(nEvents)+1
trigger_3  = np.zeros(nEvents)+1
trigger_4  = np.zeros(nEvents)+1
trigger_5  = np.zeros(nEvents)+1
trigger_6  = np.zeros(nEvents)+1
trigger_7  = np.zeros(nEvents)+1
trigger_8  = np.zeros(nEvents)+1

#bins
nblist = [2,3,4]
SR_Njmed_MJmed = [0 for n in nblist]
SR_Njhigh_MJmed = [0 for n in nblist]
SR_Njmed_MJhigh = [0 for n in nblist]
SR_Njhigh_MJhigh = [0 for n in nblist]

#define thresholds for baseline particle pT, eta
jetPT = 30
jetEta = 2.4
ePT = 20
eEta = 2.5
mPT = 20
mEta = 2.4
tauPT = 50 # used in leptoquark search
tauPT1 = 60  # used in WR search
tauEta = 2.3
gPT = 15
gEta = 2.47


#counter for current entry
n = -1
#loop over events in the tree
for event in chain:

    #increment counter
    n = n+1
    if n%10000 == 0: print n

    #define empty lists to be populated by particles in the event
    jets = []
    fatjets12 = []
    electrons = []
    muons = []
    taus = []
    bjets = []
    true_bjets = []
    photons = []
        
    #loop over jets in the event
    for j in event.Jet:
        # add temp vector to the list of jets
        jets.append(af.tempvector(j.PT,j.Eta,j.Phi,j.Mass)) 
        #if b-tag but no tau-tag, add temp vector to the list of b-jets
        # note that btag is a multi-bit number because we can require multiple btagging algorithms
        # using bitwise operators to check correct btag slot
        if ((j.BTag & (1 << 0)) ) and j.TauTag == 0:
            bjets.append(af.tempvector(j.PT,j.Eta,j.Phi,j.Mass)) 
        # true b-tag: the j.BTag variable would be 10 or 11 (first digit is true bTag - so shift bit by one)
        elif ((j.BTag & (1 << 1)) ) and j.TauTag == 0:
            true_bjets.append(af.tempvector(j.PT,j.Eta,j.Phi,j.Mass)) 
        #if tau-tag but no b-tag, add temp vector to the list of taus
        elif j.TauTag == 1:
            taus.append(af.tempvector(j.PT,j.Eta,j.Phi,j.Mass))

    #loop over electrons in event
    for e in event.Electron:
        #baseline electrons have pT>7, eta<2.4
        electrons.append(af.tempvector(e.PT,e.Eta,e.Phi,0.0))

    #loop over muons in event
    for m in event.Muon:
        #baseline electrons have pT>6, eta<2.5
        muons.append(af.tempvector(m.PT,m.Eta,m.Phi,0.0))

    #loop over photons in event
    for g in event.Photon:
        photons.append(af.tempvector(g.PT,g.Eta,g.Phi,0.0))

    #construct MET vector before defining baseline objects
    MET = r.TLorentzVector()
    px = -1.0*sum(j.Px() for j in jets+photons+electrons+muons)
    py = -1.0*sum(j.Py() for j in jets+photons+electrons+muons)
    MET.SetXYZM(px,py,0.0,0.0)
    #fill the MET array with the nth event's MET result 
    METarray[n] = MET.Pt()

    #also fill "true" MET from Delphes
    MET1 = r.TLorentzVector()
    MET1.SetPtEtaPhiM(event.MissingET[0].MET,0.0,event.MissingET[0].Phi,0.0)
    
    alljets = [ p for p in jets if p.Pt()>jetPT and abs(p.Eta())<jetEta ]
    bjets = [ p for p in bjets if p.Pt()>jetPT and abs(p.Eta())<jetEta ]
    taus = [ p for p in taus if p.Pt()>tauPT and abs(p.Eta())<tauEta ]
    tausR = [ p for p in taus if p.Pt()>tauPT1 and abs(p.Eta())<tauEta ]
    electrons = [ p for p in electrons if p.Pt()>ePT and abs(p.Eta())<eEta ]
    muons = [ p for p in muons if p.Pt()>mPT and abs(p.Eta())<mEta ]
    photons = [ p for p in photons if p.Pt()>gPT and abs(p.Eta())<gEta ]
    
    leptons = sorted(electrons+muons,key=af.getPt,reverse=True)
    
    HTarray[n] = sum([j.Pt() for j in alljets])
    
    # baseline selection: 1 lepton, MJ, HT, Nj, Nb - follow cutflow as in thei  Additional Table 1: 
    if HTarray[n]<1200: 
        continue
    trigger_1[n] = 0
    if len(leptons)!=1:
        continue
    trigger_2[n] = 0
    if len(alljets)<4:
        continue
    trigger_3[n] = 0
    if len(bjets)<1:
        continue
    trigger_4[n] = 0
    
    # fat jets: built from regular jets, and lepton
    fatjets12 = af.getfatjets(alljets+[leptons[0]],1.2)
    MJarray[n] = sum([J.M() for J in fatjets12])
    
    if MJarray[n] <500:
        continue
    trigger_all[n] = 0
    
    # signal region definition is unclear in paper: low Nj, Nb, MJ bins used as control regions 
    # to constrain systematics, so cannot use them for signal.
    # I will take SRs from Figure 7
    if 6 <= len(alljets)<=7 and 800 < MJarray[n]<1000:
        for i in range(len(nblist)-1):
            if nblist[i] <= len(bjets) <  nblist[i+1]: SR_Njmed_MJmed[i] += 1
        if nblist[-1] <= len(bjets): SR_Njmed_MJmed[-1] += 1
    if len(alljets)>=8 and 800 < MJarray[n]<1000:
        for i in range(len(nblist)-1):
            if nblist[i] <= len(bjets) <  nblist[i+1]: SR_Njhigh_MJmed[i] += 1
        if nblist[-1] <= len(bjets): SR_Njhigh_MJmed[-1] += 1
    if 6 <= len(alljets)<=7 and MJarray[n]>1000:
        for i in range(len(nblist)-1):
            if nblist[i] <= len(bjets) <  nblist[i+1]: SR_Njmed_MJhigh[i] += 1
        if nblist[-1] <= len(bjets): SR_Njmed_MJhigh[-1] += 1
    if len(alljets)>=8 and MJarray[n]>1000:
        for i in range(len(nblist)-1):
            if nblist[i] <= len(bjets) <  nblist[i+1]: SR_Njhigh_MJhigh[i] += 1
        if nblist[-1] <= len(bjets): SR_Njhigh_MJhigh[-1] += 1


    if MJarray[n] > 800: 
        trigger_5[n] = 0
        if len(alljets)>=8:
            trigger_6[n] = 0
            if MJarray[n] > 1000:
                trigger_7[n] = 0
                if len(bjets)>=3:
                    trigger_8[n] = 0


#end loop over entries

# validate cutflow in paper
xsec_multi = 35.9*0.00810078*1000  #1600 GeV gluino
print 'HT>1200','\t', sum(1-trigger_1),'\t', xsec_multi* sum(1-trigger_1)/nEvents
print '1 lepton','\t', sum(1-trigger_2), '\t',xsec_multi*  sum(1-trigger_2)/nEvents
print '1 bjet ','\t', sum(1-trigger_3), '\t', xsec_multi* sum(1-trigger_3)/nEvents
print '4+ jets','\t', sum(1-trigger_4), '\t', xsec_multi* sum(1-trigger_4)/nEvents
print 'MJ>500  ','\t', sum(1-trigger_all), '\t', xsec_multi* sum(1-trigger_all)/nEvents
print "-----------------------------------------"
print 'MJ>800  ','\t', sum(1-trigger_5), '\t', xsec_multi* sum(1-trigger_5)/nEvents
print '9+ jets ','\t', sum(1-trigger_6), '\t', xsec_multi* sum(1-trigger_6)/nEvents
print 'MJ>1000 ','\t', sum(1-trigger_7), '\t', xsec_multi* sum(1-trigger_7)/nEvents
print '3+ bjets','\t', sum(1-trigger_8), '\t', xsec_multi* sum(1-trigger_8)/nEvents
print "-----------------------------------------"


# print SR names and efficiencies
SR_names = ['Njm_MJm_Nb'+str(i) for i in range(2,5)] + ['Njh_MJm_Nb'+str(i) for i in range(2,5)] +  ['Njm_MJh_Nb'+str(i) for i in range(2,5)] +  ['Njh_MJh_Nb'+str(i) for i in range(2,5)]
allbins = np.array(SR_Njmed_MJmed + SR_Njhigh_MJmed + SR_Njmed_MJhigh + SR_Njhigh_MJhigh)
SR_efficiencies = np.around(1.0 * (allbins)/ nEvents,decimals=7)

row_format =('{:<'+str(max(map(len,SR_names)+[12]))+'}') * len(SR_names)
print row_format.format(*SR_names)
print row_format.format(*SR_efficiencies)

if write_out:
    with open(outfile_name,'w') as outputfile:
        outputfile.write(row_format.format(*SR_names))
        outputfile.write('\n')
        outputfile.write(row_format.format(*SR_efficiencies))


==> anc/CMS-EXO-16-007.py <==
import sys, os
#pyroot module
import ROOT as r
#from ROOT import *
# numpy, scipy module
import numpy as np  

#helper file with function definitions
import analysis_functions as af

#create a chain of the Delphes tree
chain = r.TChain("Delphes")

write_out = False
outfile_name = 'results.dat'

#load the root event files - passed as argument - if multiple files they are chained together
if len(sys.argv)<2 : sys.exit('USAGE: python  script.py  <ROOT_FILE(s)>  (<eff_file.dat>). Runs the analysis on the root files specified, outputs efficiencies in eff_file.dat.')
for root_file in sys.argv[1:]:
    if root_file.endswith('.root'):
        if not os.path.exists(root_file):
            sys.exit('File '+root_file+' does not exist! Check again')
    
        print('Executing the analysis on '+root_file+'...')
        chain.Add(root_file)
    if root_file.endswith('.dat'): 
        write_out = True
        outfile_name = root_file

#get the total number of events in the chain
nEvents = chain.GetEntries()

print nEvents

#create arrays that are the length of the number of events in the chain
#to be filled with event data (MET, etc)
#these can be used to plot histograms after running through all events
#default value is -1, so can easily strip non-filled values later (assuming entries are all positive)
METarray = np.zeros(nEvents)-1
STarray = np.zeros(nEvents)-1

#create arrays that will encode whether an event passed some level of the trigger
#Default to 1 (no-pass)
#When performing a trigger-pass test in an event, set array entry to 0 if the trigger is passed
trigger_all  = np.zeros(nEvents)+1
trigger_1  = np.zeros(nEvents)+1
trigger_2  = np.zeros(nEvents)+1
trigger_3  = np.zeros(nEvents)+1
trigger_4  = np.zeros(nEvents)+1
trigger_5  = np.zeros(nEvents)+1
trigger_6  = np.zeros(nEvents)+1

# bins are bounded from below by ST, Mmumu, M_min(mu,jet)
def_bins = [[300, 100, 100], [330, 100, 140], [420, 100, 190], [510, 110, 240], [595, 130, 290], [680, 150, 335], [770, 170, 375], [835, 190, 415], [910, 210, 459], [985, 225, 485], [1055, 240, 515], [1120, 255, 540], [1185, 270, 565], [1245, 285, 585], [1305, 300, 605], [1360, 315, 620], [1415, 325, 635], [1465, 335, 640], [1515, 350, 650], [1560, 360, 650], [1605, 365, 650], [1645, 375, 650], [1680, 385, 650], [1715, 390, 650], [1750, 400, 650]]
SRlistLQ = np.zeros(len(def_bins))
# NB: WR  SRs are defined analogously but we are not interested in them

#define thresholds for baseline particle pT, eta
jetPT = 50
jetEta = 2.4
ePT = 50
eEta = 2.1
mPT = 50
mEta = 2.1
gPT = 15
gEta = 2.47


#counter for current entry
n = -1
#loop over events in the tree
for event in chain:

    #increment counter
    n = n+1
    if n%10000 == 0: print n

    #define empty lists to be populated by particles in the event
    jets = []
    electrons = []
    muons = []
    taus = []
    bjets = []
    true_bjets = []
    photons = []
        
    #loop over jets in the event
    for j in event.Jet:
        # add temp vector to the list of jets
        jets.append(af.tempvector(j.PT,j.Eta,j.Phi,j.Mass)) 
        #if b-tag but no tau-tag, add temp vector to the list of b-jets
        # note that btag is a multi-bit number because we can require multiple btagging algorithms
        # using bitwise operators to check correct btag slot
        if ((j.BTag & (1 << 0)) ) and j.TauTag == 0:
            bjets.append(af.tempvector(j.PT,j.Eta,j.Phi,j.Mass)) 
        # true b-tag: the j.BTag variable would be 10 or 11 (first digit is true bTag - so shift bit by one)
        elif ((j.BTag & (1 << 1)) ) and j.TauTag == 0:
            true_bjets.append(af.tempvector(j.PT,j.Eta,j.Phi,j.Mass)) 
        #if tau-tag but no b-tag, add temp vector to the list of taus
        elif j.TauTag == 1:
            taus.append(af.tempvector(j.PT,j.Eta,j.Phi,j.Mass))

    #loop over electrons in event
    for e in event.Electron:
        #baseline electrons have pT>7, eta<2.4
        electrons.append(af.tempvector(e.PT,e.Eta,e.Phi,0.0))

    #loop over muons in event
    for m in event.Muon:
        #baseline electrons have pT>6, eta<2.5
        muons.append(af.tempvector(m.PT,m.Eta,m.Phi,0.0))

    #loop over photons in event
    for g in event.Photon:
        photons.append(af.tempvector(g.PT,g.Eta,g.Phi,0.0))

    #construct MET vector
    MET = r.TLorentzVector()
    px = -1.0*sum(j.Px() for j in jets+photons+electrons+muons)
    py = -1.0*sum(j.Py() for j in jets+photons+electrons+muons)
    MET.SetXYZM(px,py,0.0,0.0)
    #fill the MET array with the nth event's MET result 
    METarray[n] = MET.Pt()

    #also fill "true" MET from Delphes
    MET1 = r.TLorentzVector()
    MET1.SetPtEtaPhiM(event.MissingET[0].MET,0.0,event.MissingET[0].Phi,0.0)
    
    
    alljets = [ p for p in jets if p.Pt()>jetPT and abs(p.Eta())<jetEta ]
    bjets = [ p for p in bjets if p.Pt()>jetPT and abs(p.Eta())<jetEta ]
    taus = [ p for p in taus if p.Pt()>tauPT and abs(p.Eta())<tauEta ]
    electrons = [ p for p in electrons if p.Pt()>ePT and abs(p.Eta())<eEta ]
    muons = [ p for p in muons if p.Pt()>mPT and abs(p.Eta())<mEta ]
    photons = [ p for p in photons if p.Pt()>gPT and abs(p.Eta())<gEta ]
    
    #preselection: 2 muons, 2 jets
    if len(muons)<=1 or len(alljets)<=1:
        continue
    trigger_1[n] = 0
    #preselection: only keep jets with DeltaR(jets, mu)>0.3
    alljets = [ j for j in alljets if j.DeltaR(muons[0])> 0.3 and j.DeltaR(muons[1])> 0.3 ]
    if len(muons)<=1 or len(alljets)<=1:
        continue
    trigger_1[n] = 0
    #preselection: Mmumu>50
    Mmu = (muons[0]+muons[1]).M()
    if Mmu<50:
        continue
    trigger_2[n] = 0
    #preselection: DeltaR(muon, muon)>0.3, 
    if muons[0].DeltaR(muons[1])<0.3:
        continue
    trigger_3[n] = 0

    ST = muons[0].Pt() + muons[1].Pt() + alljets[0].Pt() + alljets[1].Pt()
    STarray[n] = ST
    #preselection: ST>300
    if ST<300:
        continue
    trigger_4[n] = 0
    if Mmu<100:
        continue
    trigger_5[n] = 0

    # minimize mass difference between possible muon+jet objects
    m1 = (muons[0]+alljets[0]).M()
    m2 = (muons[1]+alljets[0]).M()
    m3 = (muons[0]+alljets[1]).M()
    m4 = (muons[1]+alljets[1]).M()
    
    pairs = [ [m1,m4], [m2,m3] ]
    Mmin = min(sorted([ p for p in pairs], key= (lambda x: abs(x[0]-x[1])))[0])

    if Mmin<100:
        continue
    trigger_6[n] = 0
    
    if ST<300 or Mmu < 100 or Mmin<100:
        continue

    trigger_all[n] = 0
    for i,bin in enumerate(def_bins):
        if ST>bin[0] and Mmu>bin[1] and Mmin>bin[2]:
            SRlistLQ[i] += 1
    
# end loop over entries
# see cutflow
print '2 muons, 2 jets ','\t', sum(1-trigger_1)
print 'M(mu,mu)>50','\t', sum(1-trigger_2)
print 'DeltaR(mu,mu)','\t', sum(1-trigger_3)
print 'ST>300','\t', sum(1-trigger_4)
print 'M(mu,mu)>100','\t', sum(1-trigger_5)
print 'M(mu,jet)min>100','\t', sum(1-trigger_6)
print 'passing all triggers: ','\t', sum(1-trigger_all)

print 'leptoquark SRs'
SR_names = ['SR'+str(nn) for nn in range(len(SRlistLQ))]
SR_efficiencies = np.around(1.0 * (SRlistLQ)/ nEvents,decimals=7)

row_format =('{:<'+str(max(map(len,SR_names)+[11]))+'}') * len(SR_names)

print row_format.format(*SR_names)
print row_format.format(*SR_efficiencies)

if write_out:
    with open(outfile_name,'w') as outputfile:
        outputfile.write(row_format.format(*SR_names))
        outputfile.write('\n')
        outputfile.write(row_format.format(*SR_efficiencies))


==> anc/CMS-EXO-16-023.py <==
import sys, os
#pyroot module
import ROOT as r
# numpy, scipy module
import numpy as np  

#helper file with function definitions
import analysis_functions as af

#create a chain of the Delphes tree
chain = r.TChain("Delphes")

write_out = False
outfile_name = 'results.dat'

#load the root event files - passed as argument - if multiple files they are chained together
if len(sys.argv)<2 : sys.exit('USAGE: python  script.py  <ROOT_FILE(s)>  (<eff_file.dat>). Runs the analysis on the root files specified, outputs efficiencies in eff_file.dat.')
for root_file in sys.argv[1:]:
    if root_file.endswith('.root'):
        if not os.path.exists(root_file):
            sys.exit('File '+root_file+' does not exist! Check again')
    
        print('Executing the analysis on '+root_file+'...')
        chain.Add(root_file)
    if root_file.endswith('.dat'): 
        write_out = True
        outfile_name = root_file

#get the total number of events in the chain
nEvents = chain.GetEntries()

print nEvents

#create arrays that are the length of the number of events in the chain
#to be filled with event data (MET, etc)
#these can be used to plot histograms after running through all events
#default value is -1, so can easily strip non-filled values later (assuming entries are all positive)
METarray = np.zeros(nEvents)-1
STarray = np.zeros(nEvents)-1

#create arrays that will encode whether an event passed some level of the trigger
#Default to 1 (no-pass)
#When performing a trigger-pass test in an event, set array entry to 0 if the trigger is passed
trigger_all  = np.zeros(nEvents)+1
trigger_1  = np.zeros(nEvents)+1
trigger_2  = np.zeros(nEvents)+1
trigger_3  = np.zeros(nEvents)+1
trigger_4  = np.zeros(nEvents)+1
trigger_5  = np.zeros(nEvents)+1
trigger_6  = np.zeros(nEvents)+1

# bins for leptoquark analysis
STbins = [200,300,400,500,600,700,800,900,1000,1150,1300,1450,1600,1800,2000,100000] # last bin is overflow
SRlistLQe = np.zeros(len(STbins))
SRlistLQmu = np.zeros(len(STbins))
# bins for heavy right-handed neutrinos would be defined next


#define thresholds for baseline particle pT, eta
jetPT = 50
jetEta = 2.4
ePT = 50
eEta = 2.1
mPT = 50
mEta = 2.1
tauPT = 50 # used in leptoquark search
tauPT1 = 60  # used in WR search
tauEta = 2.3
gPT = 15
gEta = 2.47


#counter for current entry
n = -1
#loop over events in the tree
for event in chain:

    #increment counter
    n = n+1
    if n%10000 == 0: print n

    #define empty lists to be populated by particles in the event
    jets = []
    electrons = []
    electrons_charge = []
    muons = []
    muons_charge = []
    taus = []
    taus_charge =[]
    tausR_charge =[]
    bjets = []
    true_bjets = []
    photons = []
        
    #loop over jets in the event
    for j in event.Jet:
        # add temp vector to the list of jets
        jets.append(af.tempvector(j.PT,j.Eta,j.Phi,j.Mass)) 
        #if b-tag but no tau-tag, add temp vector to the list of b-jets
        # note that btag is a multi-bit number because we can require multiple btagging algorithms
        # using bitwise operators to check correct btag slot
        if ((j.BTag & (1 << 0)) ) and j.TauTag == 0:
            bjets.append(af.tempvector(j.PT,j.Eta,j.Phi,j.Mass)) 
        # true b-tag: the j.BTag variable would be 10 or 11 (first digit is true bTag - so shift bit by one)
        elif ((j.BTag & (1 << 1)) ) and j.TauTag == 0:
            true_bjets.append(af.tempvector(j.PT,j.Eta,j.Phi,j.Mass)) 
        #if tau-tag but no b-tag, add temp vector to the list of taus
        elif j.TauTag == 1:
            taus.append(af.tempvector(j.PT,j.Eta,j.Phi,j.Mass))
            if j.PT>tauPT and abs(j.Eta)<tauEta: taus_charge.append(j.Charge)
            if j.PT>tauPT1 and abs(j.Eta)<tauEta: tausR_charge.append(j.Charge)

    #loop over electrons in event
    for e in event.Electron:
        #baseline electrons have pT>7, eta<2.4
        electrons.append(af.tempvector(e.PT,e.Eta,e.Phi,0.0))
        if e.PT>ePT and abs(e.Eta)<eEta: electrons_charge.append(e.Charge)

    #loop over muons in event
    for m in event.Muon:
        #baseline electrons have pT>6, eta<2.5
        muons.append(af.tempvector(m.PT,m.Eta,m.Phi,0.0))
        if m.PT>mPT and abs(m.Eta)<mEta: muons_charge.append(m.Charge)

    #loop over photons in event
    for g in event.Photon:
        photons.append(af.tempvector(g.PT,g.Eta,g.Phi,0.0))

    #construct MET vector
    MET = r.TLorentzVector()
    px = -1.0*sum(j.Px() for j in jets+photons+electrons+muons)
    py = -1.0*sum(j.Py() for j in jets+photons+electrons+muons)
    MET.SetXYZM(px,py,0.0,0.0)
    #fill the MET array with the nth event's MET result 
    METarray[n] = MET.Pt()

    #also fill "true" MET from Delphes
    MET1 = r.TLorentzVector()
    MET1.SetPtEtaPhiM(event.MissingET[0].MET,0.0,event.MissingET[0].Phi,0.0)
    
    
    alljets = [ p for p in jets if p.Pt()>jetPT and abs(p.Eta())<jetEta ]
    bjets = [ p for p in bjets if p.Pt()>jetPT and abs(p.Eta())<jetEta ]
    taus = [ p for p in taus if p.Pt()>tauPT and abs(p.Eta())<tauEta ]
    tausR = [ p for p in taus if p.Pt()>tauPT1 and abs(p.Eta())<tauEta ]
    soft_leptons = sorted([ p for p in electrons+muons if p.Pt()>ePT and abs(p.Eta())<eEta ],key=af.getPt,reverse=True)
    electrons = [ p for p in electrons if p.Pt()>ePT and abs(p.Eta())<eEta ]
    muons = [ p for p in muons if p.Pt()>mPT and abs(p.Eta())<mEta ]
    photons = [ p for p in photons if p.Pt()>gPT and abs(p.Eta())<gEta ]
    
    leptons = sorted(electrons+muons,key=af.getPt,reverse=True)
    soft_leptons = [l for l in soft_leptons if l not in leptons]
    
    # do not double count taujets!
    alljets = [ p for p in alljets if p not in taus ]

    #preselection: 1 leptons, 1 tau
    if len(taus)!=1 or len(leptons)!=1:
        continue
    trigger_1[n] = 0
    #preselection: lepton, tau_h opposite charge
    if -taus_charge[0] != (muons_charge+electrons_charge)[0]:
        continue
    trigger_2[n] = 0
    #preselection: DeltaR(lepton, tau_h)>0.5
    if taus[0].DeltaR(leptons[0])<0.5:
        continue
    trigger_3[n] = 0
    #preselection: no other soft leptons
    if len(soft_leptons)>0:
        continue
    trigger_4[n] = 0
    #preselection: only keep jets with DeltaR(jets, tau_H)>0.5
    alljets = [ j for j in alljets if j.DeltaR(taus[0])> 0.5 and j.DeltaR(leptons[0])> 0.5 ]
    bjets = [ j for j in bjets if j.DeltaR(taus[0])> 0.5 ]
    #preselection, 1l, 1tau, >=2j, 1b within 2 leading jets
    if len(alljets)<2 or len(bjets)<1:
        continue
    trigger_5[n] = 0
    if bjets[0] not in alljets[:2]:
        continue
    trigger_6[n] = 0
    # minimize mass difference between possible tau+jet objects?
    m1 = (taus[0]+alljets[0]).M()
    m2 = (taus[0]+alljets[1]).M()
    
    # invariant mass of tau_h+jet > 250
    if min(m1,m2) < 250:
        continue

    trigger_all[n] = 0
    
    ST = leptons[0].Pt() + taus[0].Pt() + alljets[0].Pt() + alljets[1].Pt() + MET.Pt()
    STarray[n] = ST

    # fill ST bins 
    if len(electrons)==1:
        for i in range(len(STbins)-1):
            if ST > STbins[i] and ST < STbins[i+1]:
                SRlistLQe[i] = SRlistLQe[i]+1
        if ST > STbins[-1]:
            SRlistLQe[-1] = SRlistLQe[-1]+1

    if len(muons)==1:
        for i in range(len(STbins)-1):
            if ST > STbins[i] and ST < STbins[i+1]:
                SRlistLQmu[i] = SRlistLQmu[i]+1
        if ST > STbins[-1]:
            SRlistLQmu[-1] = SRlistLQmu[-1]+1

#end loop over entries

# print cutflow
print '1 tau, 1 lepton ','\t', sum(1-trigger_1)
print 'opposite charge','\t', sum(1-trigger_2)
print 'DeltaR(tau,lep)','\t', sum(1-trigger_3)
print 'no additional leptons','\t', sum(1-trigger_4)
print 'jets: >= 2j, >=1b ','\t', sum(1-trigger_5)
print 'leading jet = bjet','\t', sum(1-trigger_6)
print 'passing all triggers: ','\t', sum(1-trigger_all)

# print signal region names and efficiencies
print 'leptoquark SRs'
SR_namesE = ['ej_'+str(STlow) for STlow in STbins[:-1]]
SR_namesMU = ['muj_'+str(STlow) for STlow in STbins[:-1]]
SR_efficienciesE = np.around(1.0 * (SRlistLQe[:-1])/ nEvents,decimals=7)
SR_efficienciesMU = np.around(1.0 * (SRlistLQmu[:-1])/ nEvents,decimals=7)

row_format =('{:<'+str(max(map(len,SR_namesE)+[11]))+'}') * len(SR_namesE)
print row_format.format(*SR_namesE)
print row_format.format(*SR_efficienciesE)
print row_format.format(*SR_namesMU)
print row_format.format(*SR_efficienciesMU)

SR_names = SR_namesE+SR_namesMU
SR_efficiencies = np.concatenate((SR_efficienciesE, SR_efficienciesMU))
row_format =('{:<'+str(max(map(len,SR_names)+[11]))+'}') * len(SR_names)

if write_out:
    with open(outfile_name,'w') as outputfile:
        outputfile.write(row_format.format(*SR_names))
        outputfile.write('\n')
        outputfile.write(row_format.format(*SR_efficiencies))


==> anc/CMS-EXO-17-003.py <==
import sys, os
#pyroot module
import ROOT as r
#from ROOT import *
# numpy, scipy module
import numpy as np  

#helper file with function definitions
import analysis_functions as af

#create a chain of the Delphes tree
chain = r.TChain("Delphes")

write_out = False
outfile_name = 'results.dat'

#load the root event files - passed as argument - if multiple files they are chained together
if len(sys.argv)<2 : sys.exit('USAGE: python  script.py  <ROOT_FILE(s)>  (<eff_file.dat>). Runs the analysis on the root files specified, outputs efficiencies in eff_file.dat.')
for root_file in sys.argv[1:]:
    if root_file.endswith('.root'):
        if not os.path.exists(root_file):
            sys.exit('File '+root_file+' does not exist! Check again')
    
        print('Executing the analysis on '+root_file+'...')
        chain.Add(root_file)
    if root_file.endswith('.dat'): 
        write_out = True
        outfile_name = root_file

#get the total number of events in the chain
nEvents = chain.GetEntries()

print nEvents


#create arrays that are the length of the number of events in the chain
#to be filled with event data (MET, etc)
#these can be used to plot histograms after running through all events
#default value is -1, so can easily strip non-filled values later (assuming entries are all positive)
METarray = np.zeros(nEvents)-1
STarray = np.zeros(nEvents)-1

#create arrays that will encode whether an event passed some level of the trigger
#Default to 1 (no-pass)
#When performing a trigger-pass test in an event, set array entry to 0 if the trigger is passed
trigger_all  = np.zeros(nEvents)+1
trigger_1  = np.zeros(nEvents)+1
trigger_2  = np.zeros(nEvents)+1
trigger_3  = np.zeros(nEvents)+1
trigger_4  = np.zeros(nEvents)+1
trigger_5  = np.zeros(nEvents)+1
trigger_6  = np.zeros(nEvents)+1

# bins are bounded from below by ST, Mmumu, M_min(mu,jet)
# numerical values are taken from their figure 4a, so they might be off by a small amount
def_bins = [[300, 118, 130], [336, 140, 176], [441, 159, 219], [536, 180, 264], [629, 200, 305], [720, 214, 345], [806, 231, 386], [892, 245, 424], [966, 259, 465], [1040, 269, 500], [1105, 286, 534], [1169, 290, 570], [1231, 300, 606], [1291, 300, 634], [1341, 300, 665], [1389, 300, 694], [1434, 300, 725], [1475, 300, 756], [1511, 300, 780], [1539, 300, 804], [1570, 300, 830], [1592, 300, 849], [1611, 300, 875], [1625, 300, 894], [1635, 300, 916], [1644, 302, 935], [1644, 300, 949], [1644, 300, 949], [1644, 300, 949], [1644, 300, 949], [1644, 300, 952], [1644, 300, 949], [1644, 300, 949], [1647, 300, 949], [1644, 300, 952], [1647, 300, 949]]

SRlistLQ = np.zeros(len(def_bins))


#define thresholds for baseline particle pT, eta
jetPT = 50
jetEta = 2.4
ePT = 50
eEta = 2.1
mPT = 53
mEta = 2.4
tauPT = 50 
tauEta = 2.4
gPT = 15
gEta = 2.47


#counter for current entry
n = -1
#loop over events in the tree
for event in chain:

    #increment counter
    n = n+1
    if n%10000 == 0: print n

    #define empty lists to be populated by particles in the event
    jets = []
    electrons = []
    electrons_charge = []
    muons = []
    muons_charge = []
    taus = []
    taus_charge =[]
    bjets = []
    true_bjets = []
    photons = []
        
    #loop over jets in the event
    for j in event.Jet:
        # add temp vector to the list of jets
        jets.append(af.tempvector(j.PT,j.Eta,j.Phi,j.Mass)) 
        #if b-tag but no tau-tag, add temp vector to the list of b-jets
        # note that btag is a multi-bit number because we can require multiple btagging algorithms
        # using bitwise operators to check correct btag slot
        if ((j.BTag & (1 << 0)) ) and j.TauTag == 0:
            bjets.append(af.tempvector(j.PT,j.Eta,j.Phi,j.Mass)) 
        # true b-tag: the j.BTag variable would be 10 or 11 (first digit is true bTag - so shift bit by one)
        elif ((j.BTag & (1 << 1)) ) and j.TauTag == 0:
            true_bjets.append(af.tempvector(j.PT,j.Eta,j.Phi,j.Mass)) 
        #if tau-tag but no b-tag, add temp vector to the list of taus
        elif j.TauTag == 1:
            taus.append(af.tempvector(j.PT,j.Eta,j.Phi,j.Mass))
            if j.PT>tauPT and abs(j.Eta)<tauEta: taus_charge.append(j.Charge)

    #loop over electrons in event
    for e in event.Electron:
        #baseline electrons have pT>7, eta<2.4
        electrons.append(af.tempvector(e.PT,e.Eta,e.Phi,0.0))

    #loop over muons in event
    for m in event.Muon:
        #baseline electrons have pT>6, eta<2.5
        muons.append(af.tempvector(m.PT,m.Eta,m.Phi,0.0))

    #loop over photons in event
    for g in event.Photon:
        photons.append(af.tempvector(g.PT,g.Eta,g.Phi,0.0))

    #construct MET vector
    MET = r.TLorentzVector()
    px = -1.0*sum(j.Px() for j in jets+photons+electrons+muons+photons)
    py = -1.0*sum(j.Py() for j in jets+photons+electrons+muons+photons)
    MET.SetXYZM(px,py,0.0,0.0)
    #fill the MET array with the nth event's MET result 
    METarray[n] = MET.Pt()

    #also fill "true" MET from Delphes
    MET1 = r.TLorentzVector()
    MET1.SetPtEtaPhiM(event.MissingET[0].MET,0.0,event.MissingET[0].Phi,0.0)
    
    
    alljets = [ p for p in jets if p.Pt()>jetPT and abs(p.Eta())<jetEta ]
    bjets = [ p for p in bjets if p.Pt()>jetPT and abs(p.Eta())<jetEta ]
    taus = [ p for p in taus if p.Pt()>tauPT and abs(p.Eta())<tauEta ]
    electrons = [ p for p in electrons if p.Pt()>ePT and abs(p.Eta())<eEta ]
    muons = [ p for p in muons if p.Pt()>mPT and abs(p.Eta())<mEta ]
    photons = [ p for p in photons if p.Pt()>gPT and abs(p.Eta())<gEta ]
    
    #preselection: 2 muons, 2 jets
    if len(muons)<=1 or len(alljets)<=1:
        continue
    trigger_1[n] = 0
    #preselection: only keep jets with DeltaR(jets, mu)>0.5
    alljets = [ j for j in alljets if j.DeltaR(muons[0])> 0.5 and j.DeltaR(muons[1])> 0.5 ]
    if len(muons)<=1 or len(alljets)<=1:
        continue
    trigger_1[n] = 0
    #preselection: Mmumu>50
    Mmu = (muons[0]+muons[1]).M()
    if Mmu<50:
        continue
    trigger_2[n] = 0
    #preselection: DeltaR(muon, muon)>0.3, 
    if muons[0].DeltaR(muons[1])<0.3:
        continue
    trigger_3[n] = 0

    ST = muons[0].Pt() + muons[1].Pt() + alljets[0].Pt() + alljets[1].Pt()
    STarray[n] = ST
    #preselection: ST>300
    if ST<300:
        continue
    trigger_4[n] = 0
    if Mmu<100:
        continue
    trigger_5[n] = 0

    # minimize mass difference between possible muon+jet objects
    m1 = (muons[0]+alljets[0]).M()
    m2 = (muons[1]+alljets[0]).M()
    m3 = (muons[0]+alljets[1]).M()
    m4 = (muons[1]+alljets[1]).M()
    
    pairs = [ [m1,m4], [m2,m3] ]
    Mmin = min(sorted([ p for p in pairs], key= (lambda x: abs(x[0]-x[1])))[0])

    if Mmin<100:
        continue
    trigger_6[n] = 0
    
    if ST<300 or Mmu < 100 or Mmin<100:
        continue
    trigger_all[n] = 0
    
    # signal regions are simply defined by the bins
    for i,bin in enumerate(def_bins):
        if ST>bin[0] and Mmu>bin[1] and Mmin>bin[2]:
            SRlistLQ[i] += 1
    
    
#end loop over entries
print '2 muons, 2 jets ','\t', sum(1-trigger_1)
print 'M(mu,mu)>50','\t', sum(1-trigger_2)
print 'DeltaR(mu,mu)','\t', sum(1-trigger_3)
print 'ST>300','\t', sum(1-trigger_4)
print 'M(mu,mu)>100','\t', sum(1-trigger_5)
print 'M(mu,jet)min>100','\t', sum(1-trigger_6)
print 'passing all triggers: ','\t', sum(1-trigger_all)

print 'leptoquark SRs'
SR_names = ['SR'+str(nn) for nn in range(len(SRlistLQ))]
SR_efficiencies = np.around(1.0 * (SRlistLQ)/ nEvents,decimals=7)

row_format =('{:<'+str(max(map(len,SR_names)+[11]))+'}') * len(SR_names)

print row_format.format(*SR_names)
print row_format.format(*SR_efficiencies)

if write_out:
    with open(outfile_name,'w') as outputfile:
        outputfile.write(row_format.format(*SR_names))
        outputfile.write('\n')
        outputfile.write(row_format.format(*SR_efficiencies))


==> anc/README <==
########################################################################
########################################################################

########################################################################
RECASTED ANALYSES USED IN THIS PAPER

- CMS-EXO-16-007.py: 2nd generation leptoquark
    https://arxiv.org/abs/1703.03995
- CMS-EXO-16-023.py: 3rd generation leptoquark
    https://arxiv.org/abs/1612.01190
- ATLAS-2017-013.py: 1L + many jets
    https://arxiv.org/abs/1704.08493
- CMS-16-040.py: 1L + large-R jets 
    https://arxiv.org/abs/1712.08920

########################################################################
ADDITIONAL FILES:

- analysis_functions.py: contains helper functions called in the main scripts.
  This loads the Delphes library, so the Delphes path needs to be loaded, with
	delphes_path = <path to your Delphes directory>
- myfastjet.cc: defines FastJet clustering routine used to recluster small-R jets
  into large-R jets in CMS-16-040. Instructions to compile into a shared library 
  are included as comments in the file.
  This routine was originally written by Anthony DiFranzo while working on
  the code base for 1707.05783.

########################################################################
DELPHES DETECTOR CARDS 

We are using the detector cards developed in 1707.05783, see Ancillary files of 
original submission:
    https://arxiv.org/src/1707.05783/anc


########################################################################
MINIMAL RUNNING EXAMPLE: generate a few ttbar events
After having compiled Delphes (in this example, tied to Pythia8 to speed things up), run from
 your Delphes path:

./DelphesPythia8  delphes_card_ATLAS-13TeV.tcl examples/Pythia8/configNoLHE.cmnd  try_run_ATLAS.root
./DelphesPythia8  delphes_card_CMS-13TeV.tcl examples/Pythia8/configNoLHE.cmnd  try_run_CMS.root

python  ATLAS-2017-013.py   try_run_ATLAS.root
python  CMS-EXO-16-007.py  try_run_CMS.root
python  CMS-EXO-16-023.py  try_run_CMS.root
python  CMS-16-040.py  try_run_CMS.root

==> anc/analysis_functions.py <==
#!/usr/bin/env python

import sys, copy, os
#pyroot module
import ROOT as r
# numpy, scipy module
import numpy as np
import ctypes

#load the delphes library ("libDelphes.so" in the same directory)
#this is needed so that the elements of the ROOT tree can be
#recognized by PyROOT as the physics objects they are

# change to your delphes path
delphes_path = '/Users/dio/Delphes-3.4.1/' 
if not os.path.isdir(delphes_path): sys.exit('ERROR: Delphes path not set correctly in analysis_functions.py\n\n')

r.gROOT.ProcessLine('.include '+delphes_path)
r.gROOT.ProcessLine('.include '+delphes_path+'external/')
r.gInterpreter.Declare('#include "'+delphes_path+'classes/DelphesClasses.h"')
r.gInterpreter.Declare('#include "'+delphes_path+'external/ExRootAnalysis/ExRootTreeReader.h"')
r.gInterpreter.Declare('#include "'+delphes_path+'external/ExRootAnalysis/ExRootConfReader.h"')
r.gInterpreter.Declare('#include "'+delphes_path+'external/ExRootAnalysis/ExRootTask.h"')
r.gSystem.Load(delphes_path+"libDelphes")


# load fastjet reclustering library - point to right path if not existent
# compile with root, see myfastjet.cc for instructions
fastjet_so_path = 'myfastjet_cc'
if not os.path.isfile(fastjet_so_path+'.so'): sys.exit('ERROR: myfastjet_cc.so not found... Check path in analysis_functions.py\n\n')
r.gSystem.Load(fastjet_so_path)

#function which takes in pt/eta/phi/m and returns a TLorentzVector
def tempvector(pt,eta,phi,m):
    temp = r.TLorentzVector()
    temp.SetPtEtaPhiM(pt,eta,phi,m)

    return temp

#define a key so I can sort lists of TLorentzVectors by PT
def getPt(vec): 
    return vec.Pt()

# routine to recluster small-R jets into large-R jets
# based on C++ functions defined in myfastjet.cc
def getfatjets(jets,Rad):
    #fill object with small R jets
    fjobj = r.myfastjet()
    for j in jets:
        fjobj.Addj(j.Px(),j.Py(),j.Pz(),j.E())

    #recluster and get large R jets
    #gets the pt,eta,phi,m of large R jets
    num = fjobj.Recluster(Rad) # recluster jets, returns size of fat jets vector
    out = np.zeros(4*num) # vector that will contain pt,eta,phi,m for each fat jet (4*n)
    out = (ctypes.c_double * len(out))(*out)
    fjobj.Getjets(out) # fills the out vector with pt,eta,phi,m
    jinfo=out[:] # all elements in the array

    fjets=[]
    for i in range(num):
        fjets.append(tempvector(jinfo[4*i],jinfo[4*i+1],jinfo[4*i+2],jinfo[4*i+3]))

    #empty object, prepare for next event
    fjobj.Clean()

    return fjets



==> anc/myfastjet.cc <==
// written by Anthony DiFranzo
// functions based on FastJet that cluster a list of 4-vectors into an anti-kt jet with raius R

/* compile into shared library with root with the following:
root -l
gROOT->ProcessLine(".include path-to-fastjet-install/include")
gSystem->Load("path-to-fastjet-install/lib/libfastjet.so")
.L myfastjet.cc+
*/

#include "fastjet/ClusterSequence.hh"
// if fastjet-install is not in your $PATH, you can replace the previous line with this:
// #include "path-to-fastjet-install/include/fastjet/ClusterSequence.hh"

#include <iostream>
using namespace fastjet;
using namespace std;

class myfastjet{
public:

myfastjet(int value =0) {
  vector<PseudoJet> particles;
  JetDefinition jet_def;
  vector<PseudoJet> jets;
}

// add a 4-vector to the list of input particles
void Addj(double px, double py, double pz, double E){
  particles.push_back( PseudoJet(px, py, pz, E) ); 
}

void Clean(){
  particles.clear();
}

// reclusters input particles into anit-kt jet with radius R
int Recluster(double R){
  JetDefinition jet_def(antikt_algorithm, R);
  ClusterSequence cs(particles, jet_def);
  jets = sorted_by_pt(cs.inclusive_jets());

  return jets.size();
}

// outputs in a format easier to read in python
void Getjets(double *outlist){  
  for (unsigned i = 0; i < jets.size(); i++) {
    outlist[4*i]=jets[i].pt();
    outlist[4*i+1]=jets[i].eta();
    outlist[4*i+2]=jets[i].phi_std();
    outlist[4*i+3]=jets[i].m();
  }

}

private:
  vector<PseudoJet> particles;
  JetDefinition jet_def;
  ClusterSequence cs;
  vector<PseudoJet> jets;
}; 

